Analyzing Uniform WKB for Deformed QM Or How Not to Quantize the SW Curve

We uncover an inconsistency in the uniform WKB quantization of deformed quantum mechanics.

==> HowNot2TMissue.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     36504,        915]
NotebookOptionsPosition[     33543,        863]
NotebookOutlinePosition[     33951,        879]
CellTagsIndexPosition[     33908,        876]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.9835852863155956`*^9, 3.983585296299753*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"e7c48d91-ba95-934b-8120-beed9b6156ad"],

Cell[CellGroupData[{

Cell["\<\
Transition formulae resulting from explicit Stokes analysis for y < -1\
\>", "Subsubsection",
 CellChangeTimes->{{3.9835156264025784`*^9, 3.9835156363591385`*^9}, {
  3.983582265841818*^9, 
  3.98358232821607*^9}},ExpressionUUID->"64af8d72-33fb-b74c-9ba3-\
ba5049927b23"],

Cell[TextData[{
 "The definition of q is inverted in the following formulae compared to [6]. \
Keeping that in mind, the set of transition matrices for turning point of \
type 1 are the same with ",
 Cell[BoxData[
  FormBox[
   RowBox[{"p", "\[Congruent]", 
    SuperscriptBox["e", 
     RowBox[{"I", " ", 
      RowBox[{"\[Pi]", "/", "4"}]}]]}], TraditionalForm]],ExpressionUUID->
  "8edb0924-0929-9c40-9067-b645d9c94dba"],
 ", but the matrices for type -1 turning points are \
\[OpenCurlyDoubleQuote]different\[CloseCurlyDoubleQuote]."
}], "Text",
 CellChangeTimes->{{3.9835829772174206`*^9, 3.983583097196207*^9}, {
  3.9835831558914566`*^9, 3.9835831581490173`*^9}, {3.9835836813762436`*^9, 
  3.9835837173778934`*^9}, {3.9835860889077816`*^9, 3.983586129032097*^9}, {
  3.9839187128731403`*^9, 
  3.983918715741068*^9}},ExpressionUUID->"c19f6856-4117-cc4b-af08-\
19e6b0c1e581"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"TMa2f", "[", 
   RowBox[{
    RowBox[{"Tp_", ":", "1"}], ",", 
    RowBox[{"h_", ":", 
     RowBox[{"-", "1"}]}], ",", 
    RowBox[{"Vp_", ":", 
     RowBox[{"-", "1"}]}], ",", 
    RowBox[{"q_", ":", "q"}], ",", 
    RowBox[{"qh_", ":", "qh"}]}], "]"}], ":=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"h", "==", 
          RowBox[{"-", "1"}]}], ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"Vp", "<", "0"}], ",", 
           TagBox[
            RowBox[{"(", "\[NoBreak]", GridBox[{
               {
                FractionBox["1", "p"], "p"},
               {
                FractionBox["p", 
                 RowBox[{"1", "-", 
                  RowBox[{"q", " ", "qh"}]}]], 
                RowBox[{"-", 
                 FractionBox[
                  RowBox[{"q", " ", "qh"}], 
                  RowBox[{"p", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"q", " ", "qh"}]}], ")"}]}]]}]}
              },
              
              GridBoxAlignment->{
               "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.27999999999999997`], {
                   Offset[0.7]}, 
                  Offset[0.27999999999999997`]}, "Rows" -> {
                  Offset[0.2], {
                   Offset[0.4]}, 
                  Offset[0.2]}}], "\[NoBreak]", ")"}],
            Function[BoxForm`e$, 
             MatrixForm[BoxForm`e$]]], ",", 
           TagBox[
            RowBox[{"(", "\[NoBreak]", GridBox[{
               {
                FractionBox["1", 
                 RowBox[{"p", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"q", " ", "qh"}]}], ")"}]}]], 
                RowBox[{"-", 
                 FractionBox[
                  RowBox[{"p", " ", "q", " ", "qh"}], 
                  RowBox[{"1", "-", 
                   RowBox[{"q", " ", "qh"}]}]]}]},
               {"p", 
                FractionBox["1", "p"]}
              },
              
              GridBoxAlignment->{
               "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.27999999999999997`], {
                   Offset[0.7]}, 
                  Offset[0.27999999999999997`]}, "Rows" -> {
                  Offset[0.2], {
                   Offset[0.4]}, 
                  Offset[0.2]}}], "\[NoBreak]", ")"}],
            Function[BoxForm`e$, 
             MatrixForm[BoxForm`e$]]]}], "]"}], ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"Vp", "<", "0"}], ",", 
           TagBox[
            RowBox[{"(", "\[NoBreak]", GridBox[{
               {
                FractionBox["1", 
                 RowBox[{"p", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"q", " ", "qh"}]}], ")"}]}]], 
                RowBox[{"-", 
                 FractionBox[
                  RowBox[{"p", " ", "q", " ", "qh"}], 
                  RowBox[{"1", "-", 
                   RowBox[{"q", " ", "qh"}]}]]}]},
               {"p", 
                FractionBox["1", "p"]}
              },
              
              GridBoxAlignment->{
               "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.27999999999999997`], {
                   Offset[0.7]}, 
                  Offset[0.27999999999999997`]}, "Rows" -> {
                  Offset[0.2], {
                   Offset[0.4]}, 
                  Offset[0.2]}}], "\[NoBreak]", ")"}],
            Function[BoxForm`e$, 
             MatrixForm[BoxForm`e$]]], ",", 
           RowBox[{"(", "\[NoBreak]", GridBox[{
              {
               FractionBox["1", "p"], "p"},
              {
               FractionBox["p", 
                RowBox[{"1", "-", 
                 RowBox[{"q", " ", "qh"}]}]], 
               RowBox[{"-", 
                FractionBox[
                 RowBox[{"q", " ", "qh"}], 
                 RowBox[{"p", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"q", " ", "qh"}]}], ")"}]}]]}]}
             },
             
             GridBoxAlignment->{
              "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.7]}, 
                 Offset[0.27999999999999997`]}, "Rows" -> {
                 Offset[0.2], {
                  Offset[0.4]}, 
                 Offset[0.2]}}], ")"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"Tp", "==", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"h", "==", 
          RowBox[{"-", "1"}]}], ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"Vp", "<", "0"}], ",", 
           TagBox[
            TagBox[
             RowBox[{"(", "\[NoBreak]", GridBox[{
                {
                 RowBox[{"-", 
                  FractionBox[
                   RowBox[{"p", " ", 
                    RowBox[{"q", "/", "qh"}]}], 
                   RowBox[{"1", "-", 
                    RowBox[{"q", "/", "qh"}]}]]}], 
                 FractionBox["q", 
                  RowBox[{"p", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"q", "/", "qh"}]}], ")"}]}]]},
                {
                 FractionBox["1", 
                  RowBox[{"p", " ", "q"}]], "p"}
               },
               
               GridBoxAlignment->{
                "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.27999999999999997`], {
                    Offset[0.7]}, 
                   Offset[0.27999999999999997`]}, "Rows" -> {
                   Offset[0.2], {
                    Offset[0.4]}, 
                   Offset[0.2]}}], "\[NoBreak]", ")"}],
             Function[BoxForm`e$, 
              MatrixForm[BoxForm`e$]]],
            Function[BoxForm`e$, 
             MatrixForm[BoxForm`e$]]], ",", 
           TagBox[
            TagBox[
             RowBox[{"(", "\[NoBreak]", GridBox[{
                {"p", 
                 FractionBox["q", "p"]},
                {
                 RowBox[{"-", 
                  FractionBox["1", 
                   RowBox[{"p", " ", "qh", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"q", "/", "qh"}]}], ")"}]}]]}], 
                 FractionBox["p", 
                  RowBox[{"1", "-", 
                   RowBox[{"q", "/", "qh"}]}]]}
               },
               
               GridBoxAlignment->{
                "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.27999999999999997`], {
                    Offset[0.7]}, 
                   Offset[0.27999999999999997`]}, "Rows" -> {
                   Offset[0.2], {
                    Offset[0.4]}, 
                   Offset[0.2]}}], "\[NoBreak]", ")"}],
             Function[BoxForm`e$, 
              MatrixForm[BoxForm`e$]]],
            Function[BoxForm`e$, 
             MatrixForm[BoxForm`e$]]]}], "]"}], ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"Vp", "<", "0"}], ",", 
           TagBox[
            RowBox[{"(", "\[NoBreak]", GridBox[{
               {"p", 
                FractionBox["1", 
                 RowBox[{"p", " ", "q"}]]},
               {
                RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                   RowBox[{"q", "^", "2"}], "/", "qh"}], 
                  RowBox[{"p", " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"q", "/", "qh"}]}], ")"}]}]]}], 
                FractionBox["p", 
                 RowBox[{"1", "-", 
                  RowBox[{"q", "/", "qh"}]}]]}
              },
              
              GridBoxAlignment->{
               "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.27999999999999997`], {
                   Offset[0.7]}, 
                  Offset[0.27999999999999997`]}, "Rows" -> {
                  Offset[0.2], {
                   Offset[0.4]}, 
                  Offset[0.2]}}], "\[NoBreak]", ")"}],
            Function[BoxForm`e$, 
             MatrixForm[BoxForm`e$]]], ",", 
           TagBox[
            RowBox[{"(", "\[NoBreak]", GridBox[{
               {
                RowBox[{"-", 
                 FractionBox[
                  RowBox[{"p", " ", 
                   RowBox[{"q", "/", "qh"}]}], 
                  RowBox[{"1", "-", 
                   RowBox[{"q", "/", "qh"}]}]]}], 
                FractionBox["1", 
                 RowBox[{"p", " ", "q", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    RowBox[{"q", "/", "qh"}]}], ")"}]}]]},
               {
                FractionBox["q", "p"], "p"}
              },
              
              GridBoxAlignment->{
               "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.27999999999999997`], {
                   Offset[0.7]}, 
                  Offset[0.27999999999999997`]}, "Rows" -> {
                  Offset[0.2], {
                   Offset[0.4]}, 
                  Offset[0.2]}}], "\[NoBreak]", ")"}],
            Function[BoxForm`e$, 
             MatrixForm[BoxForm`e$]]]}], "]"}]}], "]"}], ",", 
       RowBox[{"Tp", "==", 
        RowBox[{"-", "1"}]}]}], "}"}]}], "}"}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"TMf2a", "[", 
   RowBox[{
    RowBox[{"Tp_", ":", "1"}], ",", 
    RowBox[{"h_", ":", 
     RowBox[{"-", "1"}]}], ",", 
    RowBox[{"Vp_", ":", 
     RowBox[{"-", "1"}]}], ",", 
    RowBox[{"q_", ":", "q"}], ",", 
    RowBox[{"qh_", ":", "qh"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Inverse", "[", 
        RowBox[{"TMa2f", "[", 
         RowBox[{"Tp", ",", "h", ",", "Vp", ",", "qvar", ",", "qh"}], "]"}], 
        "]"}], "//", "Together"}], ")"}], "/.", "repprules"}], "/.", 
    RowBox[{"qvar", ":>", "q"}]}], "//", "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Id", "[", 
   RowBox[{"h_", ",", 
    RowBox[{"q_", ":", "q"}]}], "]"}], ":=", 
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      SuperscriptBox["q", 
       RowBox[{"h", "/", "2"}]]},
     {
      SuperscriptBox["q", 
       RowBox[{
        RowBox[{"-", "h"}], "/", "2"}]], "0"}
    },
    GridBoxDividers->{
     "Columns" -> {False, {True}, False}, "Rows" -> {False, {True}, False}}], 
   "\[NoBreak]", ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"repprules", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"p", "^", "n_."}], "/;", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"n", ",", "8"}], "]"}], "==", "0"}]}], ":>", "1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"p", "^", "n_."}], "/;", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"n", ",", "8"}], "]"}], "==", "1"}]}], ":>", "p"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"p", "^", "n_."}], "/;", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"n", ",", "8"}], "]"}], "==", "2"}]}], ":>", "I"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"p", "^", "n_."}], "/;", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"n", ",", "8"}], "]"}], "==", "3"}]}], ":>", 
      RowBox[{"I", " ", "p"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"p", "^", "n_."}], "/;", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"n", ",", "8"}], "]"}], "==", "4"}]}], ":>", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"p", "^", "n_."}], "/;", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"n", ",", "8"}], "]"}], "==", "5"}]}], ":>", 
      RowBox[{"-", "p"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"p", "^", "n_."}], "/;", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"n", ",", "8"}], "]"}], "==", "6"}]}], ":>", 
      RowBox[{"-", "I"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"p", "^", "n_."}], "/;", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"n", ",", "8"}], "]"}], "==", "7"}]}], ":>", 
      RowBox[{
       RowBox[{"-", "I"}], " ", "p"}]}]}], "}"}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.940121497792557*^9, 3.94012162672003*^9}, {
   3.940121841139986*^9, 3.9401218576651382`*^9}, {3.940123917026781*^9, 
   3.9401239430830746`*^9}, {3.940124016566965*^9, 3.9401240352542934`*^9}, {
   3.9401250395910854`*^9, 3.940125099337961*^9}, {3.940125704459694*^9, 
   3.9401257257769165`*^9}, {3.9401272395447598`*^9, 3.9401272461353855`*^9}, 
   3.9401372649918957`*^9, 3.940137687470848*^9, 3.9401380116212387`*^9, {
   3.940138386567425*^9, 3.940138416467037*^9}, {3.9401384682313786`*^9, 
   3.9401384967916584`*^9}, {3.9401387280726776`*^9, 
   3.9401387420986176`*^9}, {3.94013877940131*^9, 3.940138781934145*^9}, {
   3.9402888227094765`*^9, 3.940288847777649*^9}, {3.9402889734263515`*^9, 
   3.9402889949066334`*^9}, {3.940289111326351*^9, 3.9402891354373417`*^9}, {
   3.940289732377041*^9, 3.940289746556799*^9}, {3.9403027483027897`*^9, 
   3.940302756953188*^9}, {3.940302865752743*^9, 3.9403028691032887`*^9}, {
   3.9403029524123707`*^9, 3.940302961124977*^9}, {3.940303039801796*^9, 
   3.9403030493343525`*^9}, {3.940304351286236*^9, 3.940304371988123*^9}, {
   3.940304456663538*^9, 3.940304470123108*^9}, {3.9403045481662235`*^9, 
   3.940304565927107*^9}, {3.9403046351647606`*^9, 3.9403046498841*^9}, {
   3.940329351304289*^9, 3.940329360793564*^9}, {3.9403294209911194`*^9, 
   3.9403294277918873`*^9}, {3.940329520971628*^9, 3.9403295451827927`*^9}, {
   3.9404891348329964`*^9, 3.9404891563722687`*^9}, {3.9407287174031277`*^9, 
   3.94072873374144*^9}, {3.9407289172387276`*^9, 3.9407289382669353`*^9}, {
   3.940729151650692*^9, 3.9407291703706245`*^9}, {3.948957101342825*^9, 
   3.9489571301077843`*^9}, {3.948959749350113*^9, 3.948959797872801*^9}, {
   3.94896817471138*^9, 3.9489682384210854`*^9}, {3.9489683078830013`*^9, 
   3.9489683987714252`*^9}, {3.9489686284254436`*^9, 
   3.9489686875505695`*^9}, {3.948969803831335*^9, 3.9489698304899178`*^9}, {
   3.9489701770386143`*^9, 3.948970177649189*^9}, {3.949381639995943*^9, 
   3.949381662562874*^9}, {3.949381734032316*^9, 3.9493817532016354`*^9}, {
   3.949385734217993*^9, 3.949385812106743*^9}, {3.9493859152711716`*^9, 
   3.94938597749366*^9}, {3.9494629363014145`*^9, 3.9494630314157505`*^9}, {
   3.950145045913248*^9, 3.9501450914812126`*^9}, {3.9556094090583363`*^9, 
   3.955609462851488*^9}, {3.9556095810468006`*^9, 3.9556096129120693`*^9}, {
   3.955612434572233*^9, 3.9556124493067207`*^9}, {3.955612511807396*^9, 
   3.955612532450796*^9}, {3.955612608137844*^9, 3.9556126451355934`*^9}, 
   3.983576734628311*^9, {3.983577289740326*^9, 3.9835772979424953`*^9}, {
   3.983582624936838*^9, 3.9835826252106476`*^9}, {3.9835836111214905`*^9, 
   3.983583618196953*^9}, {3.9835853579245243`*^9, 3.983585370379162*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"1554c43e-1943-a148-8efa-53a0d7adf08d"],

Cell["\<\
Inputs for the functions TMa2f[] (Transition Matrix from allowed to forbidden \
region), TMf2a[] (Transition Matrix from forbidden to allowed region) and \
Id[] (3.2.59) mean the following:
Tp = Turning point type: 1 or -1
h = Sign of deformation \[HBar]\[PlusMinus]i\[CurlyEpsilon]: 1 or -1
Vp = Sign of V\[CloseCurlyQuote](x\:2080): 1 or -1
q = Of course, the q: q or qx\:2080 or q/q\:2080 or whatever combination you \
want.
qh = Ignore for the purposes of this note!\
\>", "Text",
 CellChangeTimes->{{3.9835831661957417`*^9, 3.9835834324306145`*^9}, {
  3.9835835010475407`*^9, 3.9835835192063446`*^9}, {3.983583559729006*^9, 
  3.983583607928314*^9}, {3.983583655537012*^9, 3.9835836673002777`*^9}, {
  3.9835838427099075`*^9, 3.9835838429779205`*^9}, {3.9835840736473064`*^9, 
  3.9835840824478455`*^9}, {3.9835841130888004`*^9, 3.983584124185444*^9}, {
  3.983585400585655*^9, 3.983585404525858*^9}, {3.9835861443833714`*^9, 
  3.983586148304928*^9}, {3.9835862111570187`*^9, 3.983586213338543*^9}, {
  3.983918610307638*^9, 
  3.983918610653219*^9}},ExpressionUUID->"e1c8fdc5-bcf2-264e-8253-\
adfdc76e729b"],

Cell["\<\
The transition matrix from allowed to forbidden region for type -1 turning \
point around sgn(V\[CloseCurlyQuote]) = -1 with \[HBar]-i\[CurlyEpsilon] \
deformation is as follows:\
\>", "Text",
 CellChangeTimes->{{3.9835839950869007`*^9, 3.9835840095181465`*^9}, {
  3.9839191666359043`*^9, 3.983919174951849*^9}, {3.9839192094897614`*^9, 
  3.983919219967842*^9}},ExpressionUUID->"061559d9-60c0-ec49-bc74-\
c10d1ded0916"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"TM", "=", 
   RowBox[{
    RowBox[{"TMa2f", "[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}], ",", "q", ",", "1"}], "]"}], "//", 
    "FullSimplify"}]}], ";", 
  RowBox[{"TM", "//", "MatrixForm"}]}]], "Input",
 CellChangeTimes->{{3.9835839913443127`*^9, 3.9835840245076103`*^9}, {
  3.98358416980447*^9, 3.983584176436346*^9}, {3.983919045470045*^9, 
  3.9839190620046806`*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"bc14513f-bfa4-634b-8697-f8d506658a42"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{"p", " ", "q"}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}]], 
      FractionBox["q", 
       RowBox[{"p", "-", 
        RowBox[{"p", " ", "q"}]}]]},
     {
      FractionBox["1", 
       RowBox[{"p", " ", "q"}]], "p"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.9835840255741367`*^9, {3.9835841746840706`*^9, 3.983584177869051*^9}, 
   3.9835853170092106`*^9, 3.983585413203821*^9, 3.9835856648175716`*^9, 
   3.983670692646433*^9, 3.9839182545799236`*^9, 3.983918872252157*^9, {
   3.9839190465168095`*^9, 3.9839190629562263`*^9}, 3.983919421933733*^9},
 CellLabel->
  "Out[72]//MatrixForm=",ExpressionUUID->"361a1df3-dc4a-f047-9c59-\
6ee386aff30b"]
}, Open  ]],

Cell["\<\
Use the conjugation formula (3.2.59) to get the required transition matrix \
from the matrix for allowed to forbidden region for type +1 turning point \
around sgn(V\[CloseCurlyQuote]) = +1 with \[HBar]-i\[CurlyEpsilon] \
deformation (just for the sake of it, try both signs of Id-matrix):\
\>", "Text",
 CellChangeTimes->{{3.9835837611218357`*^9, 3.9835839220068855`*^9}, {
  3.9835840534867783`*^9, 3.983584056776371*^9}, {3.98391883080217*^9, 
  3.9839188314349174`*^9}, {3.9839192403559456`*^9, 3.983919274496029*^9}, {
  3.983919512307678*^9, 
  3.9839195146874866`*^9}},ExpressionUUID->"6653df27-4d29-de40-95f0-\
4a7c182a81cc"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"TM1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Id", "[", 
      RowBox[{"-", "1"}], "]"}], ".", 
     RowBox[{"TMa2f", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "q", ",", "1"}], "]"}], ".", 
     RowBox[{"Id", "[", 
      RowBox[{"-", "1"}], "]"}]}], "//", "FullSimplify"}]}], ";", 
  RowBox[{"TM1", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TM2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Id", "[", "1", "]"}], ".", 
     RowBox[{"TMa2f", "[", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "q", ",", "1"}], "]"}], ".", 
     RowBox[{"Id", "[", "1", "]"}]}], "//", "FullSimplify"}]}], ";", 
  RowBox[{"TM2", "//", "MatrixForm"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.983515955402399*^9, 3.9835159697643337`*^9}, {
   3.9835160020828915`*^9, 3.9835160224824677`*^9}, {3.9835162652753944`*^9, 
   3.9835162654733677`*^9}, {3.983576680956108*^9, 3.9835767194238033`*^9}, {
   3.9835767831239033`*^9, 3.983576792082035*^9}, {3.983576831257309*^9, 
   3.983576898563801*^9}, {3.9835769435479946`*^9, 3.983576948784296*^9}, {
   3.983576982025425*^9, 3.983577021393135*^9}, {3.983577077319277*^9, 
   3.983577133969324*^9}, {3.9835772699589252`*^9, 3.9835772832763405`*^9}, {
   3.983577440888277*^9, 3.983577462911524*^9}, 3.983583750982033*^9, 
   3.9835838607811737`*^9, {3.98358389168359*^9, 3.983583896079132*^9}, {
   3.983583938279503*^9, 3.9835839875012627`*^9}, {3.9835841543239517`*^9, 
   3.9835841651767654`*^9}, {3.9835843067365017`*^9, 3.983584308049654*^9}, {
   3.983585378743572*^9, 3.9835854085251102`*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"8b2956a8-ea87-a249-a9a6-e19db13e3c7f"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["1", "p"], 
      FractionBox["p", "q"]},
     {
      FractionBox[
       RowBox[{"p", " ", 
        SuperscriptBox["q", "2"]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}]], 
      FractionBox["1", 
       RowBox[{"p", "-", 
        RowBox[{"p", " ", "q"}]}]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.98351602287191*^9, 3.983516266732252*^9, 3.983576704363735*^9, {
   3.9835768434909153`*^9, 3.983576899216955*^9}, {3.9835769449135933`*^9, 
   3.9835769493155193`*^9}, {3.983576987410095*^9, 3.9835770218137894`*^9}, 
   3.9835772066775913`*^9, 3.9835772771622047`*^9, 3.983577317576292*^9, {
   3.9835774444500504`*^9, 3.9835774633698654`*^9}, 3.983583988756052*^9, 
   3.983584165798149*^9, 3.9835843099379463`*^9, 3.98358531477396*^9, 
   3.9835854100155315`*^9, 3.983585660503767*^9, 3.9836706909348793`*^9, 
   3.9839182522340126`*^9, 3.9839188588474197`*^9, 3.983919425416647*^9},
 CellLabel->
  "Out[73]//MatrixForm=",ExpressionUUID->"bde23f67-211f-7a45-abb0-\
e66bd8f913a7"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["1", "p"], 
      RowBox[{"p", " ", "q"}]},
     {
      FractionBox["p", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}]], 
      FractionBox["1", 
       RowBox[{"p", "-", 
        RowBox[{"p", " ", "q"}]}]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.98351602287191*^9, 3.983516266732252*^9, 3.983576704363735*^9, {
   3.9835768434909153`*^9, 3.983576899216955*^9}, {3.9835769449135933`*^9, 
   3.9835769493155193`*^9}, {3.983576987410095*^9, 3.9835770218137894`*^9}, 
   3.9835772066775913`*^9, 3.9835772771622047`*^9, 3.983577317576292*^9, {
   3.9835774444500504`*^9, 3.9835774633698654`*^9}, 3.983583988756052*^9, 
   3.983584165798149*^9, 3.9835843099379463`*^9, 3.98358531477396*^9, 
   3.9835854100155315`*^9, 3.983585660503767*^9, 3.9836706909348793`*^9, 
   3.9839182522340126`*^9, 3.9839188588474197`*^9, 3.9839194254226437`*^9},
 CellLabel->
  "Out[74]//MatrixForm=",ExpressionUUID->"326e5bff-d7b2-904a-bb54-\
6ac0c87705b8"]
}, Open  ]],

Cell["Check if any of these match the matrix TM:", "Text",
 CellChangeTimes->{{3.9835840287248573`*^9, 3.9835840507163544`*^9}, 
   3.9835841835980587`*^9, {3.983585329407263*^9, 3.9835853298355255`*^9}, {
   3.9835854142423973`*^9, 3.983585415052225*^9}, {3.983919316657791*^9, 
   3.9839193440964794`*^9}},ExpressionUUID->"60817578-db39-be46-96ad-\
876f8eda4d02"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"TM", "===", "TM1"}], "//", "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TM", "===", "TM2"}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.9835841867435417`*^9, 3.9835842105922203`*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"b27220a6-ac44-234d-ba89-34ec75395fa9"],

Cell[BoxData["False"], "Output",
 CellChangeTimes->{{3.9835841977941284`*^9, 3.983584211048443*^9}, 
   3.983585319302622*^9, 3.983585416395073*^9, 3.983585678337488*^9, 
   3.9836706947495728`*^9, 3.983918319758709*^9, 3.983918878494776*^9, {
   3.9839190531440525`*^9, 3.9839190651127014`*^9}, 3.983919427128771*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"8dcff90e-3511-e449-8254-59e8f667c235"],

Cell[BoxData["False"], "Output",
 CellChangeTimes->{{3.9835841977941284`*^9, 3.983584211048443*^9}, 
   3.983585319302622*^9, 3.983585416395073*^9, 3.983585678337488*^9, 
   3.9836706947495728`*^9, 3.983918319758709*^9, 3.983918878494776*^9, {
   3.9839190531440525`*^9, 3.9839190651127014`*^9}, 3.9839194271317863`*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"d2113707-1540-0d41-afdf-1b39255fe438"]
}, Open  ]],

Cell["The conjugation formula does not hold!", "Text",
 CellChangeTimes->{{3.9835842196196136`*^9, 3.983584228458481*^9}, {
  3.983585335623823*^9, 
  3.983585336601343*^9}},ExpressionUUID->"67c4ef9a-108d-6d45-a300-\
45b441c2867a"],

Cell["\<\
One might be tempted to check the conjugation for h+i\[CurlyEpsilon] \
deformation too:\
\>", "Text",
 CellChangeTimes->{{3.983918911938898*^9, 
  3.983918928963793*^9}},ExpressionUUID->"0cb39bf6-e7cd-e44e-a897-\
d22df333c85b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"TM3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Id", "[", 
      RowBox[{"-", "1"}], "]"}], ".", 
     RowBox[{"TMa2f", "[", 
      RowBox[{"1", ",", "1", ",", "1", ",", "q", ",", "1"}], "]"}], ".", 
     RowBox[{"Id", "[", 
      RowBox[{"-", "1"}], "]"}]}], "//", "FullSimplify"}]}], ";", 
  RowBox[{"TM1", "//", "MatrixForm"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TM4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Id", "[", "1", "]"}], ".", 
     RowBox[{"TMa2f", "[", 
      RowBox[{"1", ",", "1", ",", "1", ",", "q", ",", "1"}], "]"}], ".", 
     RowBox[{"Id", "[", "1", "]"}]}], "//", "FullSimplify"}]}], ";", 
  RowBox[{"TM2", "//", "MatrixForm"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.983515955402399*^9, 3.9835159697643337`*^9}, {
   3.9835160020828915`*^9, 3.9835160224824677`*^9}, {3.9835162652753944`*^9, 
   3.9835162654733677`*^9}, {3.983576680956108*^9, 3.9835767194238033`*^9}, {
   3.9835767831239033`*^9, 3.983576792082035*^9}, {3.983576831257309*^9, 
   3.983576898563801*^9}, {3.9835769435479946`*^9, 3.983576948784296*^9}, {
   3.983576982025425*^9, 3.983577021393135*^9}, {3.983577077319277*^9, 
   3.983577133969324*^9}, {3.9835772699589252`*^9, 3.9835772832763405`*^9}, {
   3.983577440888277*^9, 3.983577462911524*^9}, 3.983583750982033*^9, 
   3.9835838607811737`*^9, {3.98358389168359*^9, 3.983583896079132*^9}, {
   3.983583938279503*^9, 3.9835839875012627`*^9}, {3.9835841543239517`*^9, 
   3.9835841651767654`*^9}, {3.9835843067365017`*^9, 3.983584308049654*^9}, {
   3.983585378743572*^9, 3.9835854085251102`*^9}, {3.983918931132303*^9, 
   3.983918943905306*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"d390fd18-c5d3-4e46-ac89-4e6dd4f77604"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["1", "p"], 
      FractionBox["p", "q"]},
     {
      FractionBox[
       RowBox[{"p", " ", 
        SuperscriptBox["q", "2"]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}]], 
      FractionBox["1", 
       RowBox[{"p", "-", 
        RowBox[{"p", " ", "q"}]}]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.983918970620016*^9, 3.983919070643408*^9, 
  3.983919429150854*^9},
 CellLabel->
  "Out[77]//MatrixForm=",ExpressionUUID->"53ae826e-c25d-674a-a637-\
328a197c9eb8"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["1", "p"], 
      RowBox[{"p", " ", "q"}]},
     {
      FractionBox["p", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "q"}]], 
      FractionBox["1", 
       RowBox[{"p", "-", 
        RowBox[{"p", " ", "q"}]}]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.983918970620016*^9, 3.983919070643408*^9, 
  3.9839194291558533`*^9},
 CellLabel->
  "Out[78]//MatrixForm=",ExpressionUUID->"36dd36f6-af0f-4b42-bf4e-\
f5e1811905dd"]
}, Open  ]],

Cell["Again, check if any of these match the matrix TM:", "Text",
 CellChangeTimes->{{3.9835840287248573`*^9, 3.9835840507163544`*^9}, 
   3.9835841835980587`*^9, {3.983585329407263*^9, 3.9835853298355255`*^9}, {
   3.9835854142423973`*^9, 3.983585415052225*^9}, {3.983919316657791*^9, 
   3.9839193440964794`*^9}, {3.9839193899685497`*^9, 
   3.9839193974623814`*^9}},ExpressionUUID->"1f638934-31d0-a142-9ca9-\
41328b04d750"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"TM", "===", "TM3"}], "//", "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TM", "===", "TM4"}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.9835841867435417`*^9, 3.9835842105922203`*^9}, {
  3.9839189749483776`*^9, 3.9839189766980953`*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"9b8901aa-132c-a344-8fd1-1ad3c6636409"],

Cell[BoxData["False"], "Output",
 CellChangeTimes->{
  3.983918977207985*^9, {3.9839190572826805`*^9, 3.9839190682081127`*^9}, 
   3.983919430902851*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"0f0c2f5d-107e-0c46-9203-5759dddd5e6a"],

Cell[BoxData["False"], "Output",
 CellChangeTimes->{
  3.983918977207985*^9, {3.9839190572826805`*^9, 3.9839190682081127`*^9}, 
   3.983919430907814*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"9881e801-70e9-1b4b-929c-7877305beb10"]
}, Open  ]],

Cell["The conjugation formula does not hold in this case either!", "Text",
 CellChangeTimes->{{3.9835842196196136`*^9, 3.983584228458481*^9}, {
  3.983585335623823*^9, 3.983585336601343*^9}, {3.983918984584158*^9, 
  3.983919000472912*^9}, {3.983919406078064*^9, 
  3.9839194092167816`*^9}},ExpressionUUID->"6f70db54-2145-d945-9e23-\
84b72e5feb30"]
}, Open  ]]
},
WindowSize->{1026, 616.5},
WindowMargins->{{-4.875, Automatic}, {Automatic, -4.875}},
FrontEndVersion->"14.3 for Microsoft Windows (64-bit) (July 8, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"8b4f8306-abad-1f4b-9716-bc1cef1e26ef"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 223, 3, 28, "Input",ExpressionUUID->"e7c48d91-ba95-934b-8120-beed9b6156ad"],
Cell[CellGroupData[{
Cell[802, 27, 281, 6, 43, "Subsubsection",ExpressionUUID->"64af8d72-33fb-b74c-9ba3-ba5049927b23"],
Cell[1086, 35, 882, 19, 55, "Text",ExpressionUUID->"c19f6856-4117-cc4b-af08-19e6b0c1e581"],
Cell[1971, 56, 15694, 404, 348, "Input",ExpressionUUID->"1554c43e-1943-a148-8efa-53a0d7adf08d",
 InitializationCell->True],
Cell[17668, 462, 1125, 20, 164, "Text",ExpressionUUID->"e1c8fdc5-bcf2-264e-8253-adfdc76e729b"],
Cell[18796, 484, 431, 8, 33, "Text",ExpressionUUID->"061559d9-60c0-ec49-bc74-c10d1ded0916"],
Cell[CellGroupData[{
Cell[19252, 496, 552, 14, 28, "Input",ExpressionUUID->"bc14513f-bfa4-634b-8697-f8d506658a42"],
Cell[19807, 512, 1135, 32, 77, "Output",ExpressionUUID->"361a1df3-dc4a-f047-9c59-6ee386aff30b"]
}, Open  ]],
Cell[20957, 547, 643, 11, 55, "Text",ExpressionUUID->"6653df27-4d29-de40-95f0-4a7c182a81cc"],
Cell[CellGroupData[{
Cell[21625, 562, 1742, 35, 66, "Input",ExpressionUUID->"8b2956a8-ea87-a249-a9a6-e19db13e3c7f"],
Cell[23370, 599, 1456, 37, 82, "Output",ExpressionUUID->"bde23f67-211f-7a45-abb0-e66bd8f913a7"],
Cell[24829, 638, 1402, 35, 78, "Output",ExpressionUUID->"326e5bff-d7b2-904a-bb54-6ac0c87705b8"]
}, Open  ]],
Cell[26246, 676, 365, 5, 33, "Text",ExpressionUUID->"60817578-db39-be46-96ad-876f8eda4d02"],
Cell[CellGroupData[{
Cell[26636, 685, 330, 6, 47, "Input",ExpressionUUID->"b27220a6-ac44-234d-ba89-34ec75395fa9"],
Cell[26969, 693, 397, 5, 32, "Output",ExpressionUUID->"8dcff90e-3511-e449-8254-59e8f667c235"],
Cell[27369, 700, 399, 5, 32, "Output",ExpressionUUID->"d2113707-1540-0d41-afdf-1b39255fe438"]
}, Open  ]],
Cell[27783, 708, 231, 4, 33, "Text",ExpressionUUID->"67c4ef9a-108d-6d45-a300-45b441c2867a"],
Cell[28017, 714, 237, 6, 33, "Text",ExpressionUUID->"0cb39bf6-e7cd-e44e-a897-d22df333c85b"],
Cell[CellGroupData[{
Cell[28279, 724, 1746, 34, 66, "Input",ExpressionUUID->"d390fd18-c5d3-4e46-ac89-4e6dd4f77604"],
Cell[30028, 760, 934, 30, 82, "Output",ExpressionUUID->"53ae826e-c25d-674a-a637-328a197c9eb8"],
Cell[30965, 792, 880, 28, 78, "Output",ExpressionUUID->"36dd36f6-af0f-4b42-bf4e-f5e1811905dd"]
}, Open  ]],
Cell[31860, 823, 426, 6, 33, "Text",ExpressionUUID->"1f638934-31d0-a142-9ca9-41328b04d750"],
Cell[CellGroupData[{
Cell[32311, 833, 383, 7, 47, "Input",ExpressionUUID->"9b8901aa-132c-a344-8fd1-1ad3c6636409"],
Cell[32697, 842, 232, 4, 32, "Output",ExpressionUUID->"0f0c2f5d-107e-0c46-9203-5759dddd5e6a"],
Cell[32932, 848, 232, 4, 32, "Output",ExpressionUUID->"9881e801-70e9-1b4b-929c-7877305beb10"]
}, Open  ]],
Cell[33179, 855, 348, 5, 33, "Text",ExpressionUUID->"6f70db54-2145-d945-9e23-84b72e5feb30"]
}, Open  ]]
}
]
*)


